Unified Scaling Laws for Compressed Representations

Scaling laws have shaped recent advances in machine learning by enabling predictable scaling of model performance based on model size, computation, and data volume. Concurrently, the rise in computational cost for AI has motivated model compression techniques, notably quantization and sparsification, which have emerged to mitigate the steep computational demands associated with large-scale training and inference. This paper investigates the interplay between scaling laws and compression formats, exploring whether a unified scaling framework can accurately predict model performance when training occurs over various compressed representations, such as sparse, scalar-quantized, sparse-quantized or even vector-quantized formats. Our key contributions include validating a general scaling law formulation and showing that it is applicable both individually but also composably across compression types. Based on this, our main finding is demonstrating both theoretically and empirically that there exists a simple "capacity" metric -- based on the representation's ability to fit random Gaussian data -- which can robustly predict parameter efficiency across multiple compressed representations. On the practical side, we extend our formulation to directly compare the accuracy potential of different compressed formats, and to derive better algorithms for training over sparse-quantized formats.

==> plots/alexandra/outliers.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 115,
   "metadata": {},
   "outputs": [],
   "source": [
    "import wandb\n",
    "import numpy as np\n",
    "from tqdm import tqdm\n",
    "import matplotlib.pyplot as plt\n",
    "import argparse\n",
    "import pandas as pd\n",
    "import torch\n",
    "import matplotlib as mpl\n",
    "mpl.rcParams['axes.grid'] = True\n",
    "from scipy.optimize import curve_fit\n",
    "\n",
    "plt.rcParams.update({\n",
    "    \"font.size\": 12,          # controls default text sizes\n",
    "    \"axes.titlesize\": 14,     # fontsize of the axes title\n",
    "    \"axes.labelsize\": 13,     # fontsize of the x and y labels\n",
    "    \"xtick.labelsize\": 11,    # fontsize of the tick labels\n",
    "    \"ytick.labelsize\": 11,\n",
    "    \"legend.fontsize\": 11,    # legend text size\n",
    "    \"figure.titlesize\": 14,   # overall figure title\n",
    "})\n",
    "\n",
    "from scipy.stats import norm\n",
    "from collections import defaultdict\n",
    "import matplotlib.lines as mlines\n",
    "import matplotlib.patches as mpatches\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 116,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Failed to detect the name of this notebook, you can set it manually with the WANDB_NOTEBOOK_NAME environment variable to enable code saving.\n",
      "\u001b[34m\u001b[1mwandb\u001b[0m: \u001b[33mWARNING\u001b[0m If you're specifying your api key in code, ensure this code is not shared publicly.\n",
      "\u001b[34m\u001b[1mwandb\u001b[0m: \u001b[33mWARNING\u001b[0m Consider setting the WANDB_API_KEY environment variable, or running `wandb login` from the command line.\n",
      "\u001b[34m\u001b[1mwandb\u001b[0m: Appending key for api.wandb.ai to your netrc file: /nfs/scistore19/alistgrp/avolkova/.netrc\n",
      "\u001b[34m\u001b[1mwandb\u001b[0m: Currently logged in as: \u001b[33malexa_\u001b[0m (\u001b[33malexa_-ista\u001b[0m) to \u001b[32mhttps://api.wandb.ai\u001b[0m. Use \u001b[1m`wandb login --relogin`\u001b[0m to force relogin\n"
     ]
    }
   ],
   "source": [
    "PROJECT = \"alexa_-ista/llm-baselines\"   # <- edit\n",
    "MAX_RUNS = 1000                          # how many recent runs to grab\n",
    "DATASET_NAME = \"c4\"\n",
    "\n",
    "wandb.login(key=\"01b6cad29dd97d55aa6132d283623075386d6d73\")  \n",
    "\n",
    "\n",
    "api   = wandb.Api()\n",
    "runs  = api.runs(PROJECT,\n",
    "                 filters={ \"config.dataset\": DATASET_NAME,\n",
    "                          \"config.w_quant\": \"OutliersQuestQuantizer\",\n",
    "                           \"state\": \"finished\" },\n",
    "                 )[:MAX_RUNS]\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 117,
   "metadata": {},
   "outputs": [],
   "source": [
    "model_sizes = np.array([30482560, 49556736, 102777856, 203188480, 443068288, 822151168])\n",
    "\n",
    "model_sizes_dict = {30: 30482560, 50: 49556736, 100: 102777856, 200: 203188480, 400: 443068288, 800: 822151168}\n",
    "\n",
    "n_layer_to_num_params = {6: 30482560, 7: 49556736, 8: 102777856, 10: 203188480, 12: 443068288, 14: 822151168}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 118,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "([1, 2, 3, 4, 5, 6, 8], [0, 0.01, 0.05, 0.02])"
      ]
     },
     "execution_count": 118,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "bit_levels = [run.config[\"w_quant_kwargs\"][\"bits\"] for run in runs]\n",
    "bit_levels = list(set(bit_levels))\n",
    "outlier_ratio_levels = [run.config[\"w_quant_kwargs\"][\"outlier_ratio\"] for run in runs]\n",
    "outlier_ratio_levels = list(set(outlier_ratio_levels))\n",
    "\n",
    "bit_levels, outlier_ratio_levels"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 119,
   "metadata": {},
   "outputs": [],
   "source": [
    "OPTIMAL_GAUSSIAN_SCALES = {\n",
    "    1: 0.7978845587140913,\n",
    "    1.585: 1.2240089519030855,\n",
    "    2: 1.4935346200015913,\n",
    "    3: 2.051068354131873,\n",
    "    4: 2.513930578568423,\n",
    "    5: 2.9160938834961225,\n",
    "    6: 3.276597282593217,\n",
    "    7: 3.6010497188221655,\n",
    "    8: 3.884938678807525,\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 120,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mse_tails(bits, outlier_ratio):\n",
    "    \n",
    "    x_had = torch.randn(1024*1024)\n",
    "\n",
    "    n_levels = 2**bits\n",
    "    std = torch.sqrt(torch.mean(x_had**2, dim=-1, keepdim=True))\n",
    "    scale = OPTIMAL_GAUSSIAN_SCALES[bits] * std + 1e-8\n",
    "    step = 2 * scale / (n_levels - 1)\n",
    "\n",
    "    outlier_thresh = norm.ppf(1 - outlier_ratio/2)\n",
    "\n",
    "    tails_mask = (x_had.abs() > outlier_thresh * std).float()\n",
    "\n",
    "            # x_clip = torch.clamp(x_had * (1 - tails_mask), -scale, scale)\n",
    "\n",
    "    xq = torch.round(x_had / step + 1 / 2) * step - step / 2\n",
    "    trust = OPTIMAL_GAUSSIAN_SCALES[bits] / (n_levels - 1)\n",
    "\n",
    "    mask = (torch.abs(xq - x_had) <= std * trust).float()\n",
    "\n",
    "    x_out = xq * (1 - tails_mask) + x_had*tails_mask\n",
    "    mse = ((x_out - x_had) ** 2).mean()\n",
    "    return mse\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 121,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(tensor(0.0094), tensor(0.0088))"
      ]
     },
     "execution_count": 121,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mse_tails(4, 0.0), mse_tails(4, 0.05)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 122,
   "metadata": {},
   "outputs": [],
   "source": [
    "colors = plt.cm.plasma(np.linspace(0, 0.9, len(bit_levels)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 123,
   "metadata": {},
   "outputs": [],
   "source": [
    "A=10.533504165111173\n",
    "alpha=0.11128093\n",
    "B=440.00059095898183\n",
    "beta=0.32784117\n",
    "E=1.3205800739096627\n",
    "\n",
    "def loss_law(X, eff_p):\n",
    "    N = X\n",
    "    D = N * 100\n",
    "    return A / (N * eff_p)**alpha + E + B/(D)**beta\n",
    "\n",
    "def tanh_law(X, L, F, C):\n",
    "    MSE = X\n",
    "    L = 1.0\n",
    "    denom = L * np.tanh(F * (- np.log2(MSE + 1e-8) / 2))**C\n",
    "    denom = np.clip(denom, 1e-8, None)   # never let it go below 1e-8\n",
    "\n",
    "    return denom\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 124,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_2072231/61474551.py:10: RuntimeWarning: invalid value encountered in power\n",
      "  return A / (N * eff_p)**alpha + E + B/(D)**beta\n",
      "/tmp/ipykernel_2072231/1200676611.py:20: OptimizeWarning: Covariance of the parameters could not be estimated\n",
      "  param, err = curve_fit(loss_law, model_sizes, losses)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "defaultdict(<function __main__.<lambda>()>,\n",
       "            {0: array([0.29914376, 0.44978206, 0.64564114, 0.81443579, 0.91979965,\n",
       "                    0.97783752, 0.9947156 ]),\n",
       "             0.01: array([0.29793921, 0.4470677 , 0.66386465, 0.83616307, 0.95491718,\n",
       "                    1.00223576, 1.03422655]),\n",
       "             0.05: array([0.29803032, 0.4478117 , 0.66496382, 0.83185267, 0.95435313,\n",
       "                    1.00472564, 1.03195923]),\n",
       "             0.02: array([0.29123944, 0.43722464, 0.64401   , 0.        , 0.        ,\n",
       "                    0.        , 0.        ])})"
      ]
     },
     "execution_count": 124,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "rho = defaultdict(lambda: np.zeros(len(bit_levels)))\n",
    "\n",
    "for id_outl, outliers_ratio in enumerate(outlier_ratio_levels):\n",
    "    runs_subset = [run for run in runs if run.config[\"w_quant_kwargs\"][\"outlier_ratio\"] == outliers_ratio]\n",
    "\n",
    "    for id_b, bits in enumerate(bit_levels):\n",
    "        model_sizes = np.empty(0)\n",
    "        losses = np.empty(0)\n",
    "        mse_arr = np.empty(0)\n",
    "        runs_by_size = [run for run in runs_subset if run.config[\"w_quant_kwargs\"][\"bits\"] == bits]\n",
    "        model_sizes = np.concatenate((model_sizes,[n_layer_to_num_params[run.config[\"n_layer\"]] for run in runs_by_size]))\n",
    "\n",
    "        losses = np.concatenate((losses, [run.summary[\"final-val/loss\"] for run in runs_by_size]))\n",
    "\n",
    "        mse_val = np.full((len(runs_by_size)),  mse_tails(bits, outliers_ratio))\n",
    "        mse_arr = np.append(mse_arr, mse_val)\n",
    "\n",
    "        # print(len(losses), len(model_sizes), len(mse_arr))\n",
    "        if len(losses) >= 1:\n",
    "            param, err = curve_fit(loss_law, model_sizes, losses)\n",
    "            # print(param, np.sqrt(np.diag(err)))\n",
    "            rho[outliers_ratio][id_b] = param[0]\n",
    "rho"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 125,
   "metadata": {},
   "outputs": [],
   "source": [
    "outlier_ratio_levels.sort()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 126,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_2072231/61474551.py:15: RuntimeWarning: invalid value encountered in power\n",
      "  denom = L * np.tanh(F * (- np.log2(MSE + 1e-8) / 2))**C\n",
      "/tmp/ipykernel_2072231/829462679.py:48: OptimizeWarning: Covariance of the parameters could not be estimated\n",
      "  param, err = curve_fit(tanh_law, x, y)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[1.         0.39523283 1.50422022] [inf inf inf]\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkgAAAGACAYAAABWTZ3rAAAAOnRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjEwLjAsIGh0dHBzOi8vbWF0cGxvdGxpYi5vcmcvlHJYcgAAAAlwSFlzAAAPYQAAD2EBqD+naQAAXiBJREFUeJzt3XlclNX+B/DPM8wGgyO7iqJsIai5hrvmAqikmZqaWpZW1zaz7NrNui3e7i9brLyWlaVGmZlbliYquKWW3jDEShESwRAtZR22WZh5fn9wGR12ZDbg83695qVznmW+zxyG+XLOec4RRFEUQURERERmEkcHQERERORsmCARERERVcMEiYiIiKgaJkhERERE1TBBIiIiIqqGCRIRERFRNUyQiIiIiKphgkRERERUjdTRATgzk8mEy5cvo127dhAEwdHhEBERUTOIooji4mL4+/tDIqm/jYgJUj0uX76MgIAAR4dBREREVpSdnY0uXbrUuw8TpHq0a9cOQOUbqVarHRxN0xgMBiQkJCAmJgYymczR4ZCNsb7bDtZ128G6tj6NRoOAgADz93t9mCDVo6pbTa1Wt8gEyc3NDWq1mh+sNoD13XawrtsO1rXtNGbYDAdpExEREVXDBImIiIioGiZIRERERNVwDJIT0mq10Ov15udyuRxKpdKBEREREbUtTJCcjFarhaenB7RanblMqVSgoKCQSRIRkRUZjUYYDAZHh1Eng8EAqVQKrVYLo9Ho6HCcnkwmg4uLi9XOxwTJyej1emi1OmTtCYRaJYGm1ITACVnQ6/VMkIiIrEAURfz5558oLCx0dCj1EkURHTt2RHZ2NicrbiQPDw907NjRKu8XEyQnpVZJoHa3XiZMRESVqpIjPz8/uLm5OW3yYTKZUFJSAnd39wZnfW7rRFFEWVkZrl69CgDo1KlTs8/JBImIiNoMo9FoTo68vb0dHU69TCaTufeACVLDXF1dAQBXr16Fn59fs7vbmCA5WPUB2RqNptb9qpdz4DYRUdNVjTlyc3NzcCRkC1X1ajAYmCC1ZLUNyAYApcIFclllk69cJkCpcKmxJhwHbhMR3Txn7Vaj5rFmvTJBcqDqA7KrVCZFlc+VCglyDwdCbxDN2zlwm4iIyLbYqekEqgZkVz2qkqMqSoXl9huTKSIios2bN2PkyJFQq9VQqVS47bbb8NFHH8FkMjX5XCtXrkR8fHyN8lGjRmHixInm53FxcRAEAbm5uc2K3Vnxm9YJaEpN0JQYzQ+tzvIHWquz3K4pbfoPPLVMWq0WGo3G/NBqtY4OiYiczOLFi3HPPfegW7du+Oqrr/Dtt99i2LBheOKJJzBr1iyIotjwSW5QV4JU3R133IHjx4/Dw8PjJiN3buxic6DKgdYKBE7IsihXKlyQezgQSoUEWp0JPqOyoNVZThKmVCogl8vtGC3ZGycNJaKGfPfdd3j33Xfxj3/8A6+//rq5PCoqCuHh4XjssccwevRoPPLII1Z/bV9fX/j6+jb7PKIoQq/XQ6FQWCEq62ELkgMplUoUFBSiqKjI/MjOzoZWZzSPOdIbRGh1RmRnZ1vsxy/J1u/GMWr5R4KRtScQWq3O4q5HImrb3n33XbRv3x7PP/98jW1/+9vfEBISgrfffhsA8MADD6BXr14W++Tm5kIQBMTFxQEAAgMDcfHiRaxevRqCIFhsq662LjadTofnn38e3bp1g0KhQEREBL788kuL46riiI+PR58+faBQKLBz504YDAYsWbLEfGynTp0wadIkFBUVNeMdunlsQXIwpVLZqERHrVZDrVbbISJyNpw0lIhqU1FRgR9++AGxsbG1fj+4uLhg0qRJWLlyJXJychp1zh07diA2NhbDhw/HM888AwAICQlpdEwzZszAsWPH8PLLLyMiIgLx8fG499574enpiQkTJpj3u3z5MhYtWoR//vOfCAgIQEBAAJYvX46PPvoIb7zxBnr27Inc3FwkJCRAp7veih4YGIjAwEAcPny40THdLKdOkM6fP48VK1bgxIkT+O233xAeHo7ffvutUcd+9tlnWL58ObKyshAaGoqXX34Z06dPt3HERERE9pGbmwudTodu3brVuU/VtkuXLjXqnP369YNCoUCHDh0wePDgJsVz6NAh7Ny5E/v27UNMTAwAIDo6Gjk5OXj55ZctEqSCggLs3bsXAwcONJf99NNPiImJwWOPPWYumzZtWpNisCan7mI7c+YMdu/ejdDQUPTo0aPRx23btg0PPPAApkyZgj179mDs2LGYOXMmEhISbBitdZkHbv9vQLZ/h86YEHMH9u7de1N3JZDzqz4gu75JQzlwm4iawh7zPiUkJMDLywtjxoxBRUWF+TF27FicOnXKYsFdHx8fi+QIAPr374/4+Hi88sorSEpKqvW7Lisryy6tR4CTtyBNmjQJkydPBlDZZ3ny5MlGHffiiy9i+vTpWL58OQBg9OjROHfuHF566SVzVuussrKy4CIRLAZuSwUpxmmfRfb+05h5ZA78/H2we+8uhIWFOS5QsqrmThp67VrrvM2WiOrm4+MDhUKBixcv1rlP1bbOnTvbPJ7c3Fzk5+dDJpPVuv3KlSvo0qULAMDPz6/G9hdeeAESiQSfffYZli1bBl9fXzz++ON46aWXHDKxp1MnSDez9kxmZibOnTuH1157zaJ89uzZmDdvHnJzc+Hj42OtEK0qLS0Nt48Yjd6IRV9Mhsv/qkciSiGFHB3FMPTXTcHJP7ZgcOQQnEg6ziSplbDGpKFE1LZIpVIMGzYMhw8fRnFxMdq1a2ex3WQymXthOnfuDKVSWeN3RX5+vtXi8fLygq+vb51TBNyYFNWW8CgUCrzyyit45ZVXcP78eaxfvx6vvPIKgoODcd9991ktzsZy6i62m5GamgoAiIiIsCjv0aMHRFHEuXPnHBFWg0wmEyZOuBMhpcMxxHQfXKGGHG6Qww1SXL+d3wVSDDLORlDpcNwxfhK721oZThpKRE3x9NNPo6CgwNxjcqO1a9fi999/Nw+27tKlCy5duoSSkhLzPomJiTWOk8vlN9V1HxUVhWvXrkEul+O2226r8WjK1DShoaF47bXX4OXlZf5etzenbkG6GQUFBQBQY+IqT09PAPVnyzqdzmK0fNUYEIPBYF7g0Fb2798PTUEJxslnNCprHYIZ2FrwLBISEjB27Nga26vitXXcZB0VFRVwdXVFQYkMFeINLUhSAYobkiSdzgR9xfUWpOJSCVxdXVFRUQGA9d0W8LPdPAaDAaIowmQyOf0fmFUTPFbFW5vY2Fg89dRTWL58OXJycjBjxgzIZDLEx8dj9erVmD59Oh5++GGYTCbcddddeOmllzBv3jw89NBDOHv2LNauXQsAFu9HeHg4Dh48iH379sHT0xNBQUHw9vauEcuN/5pMJowdOxYTJ07E+PHjsWTJEtx6660oLS3F2bNncf78eXzyyScW11X9mqZMmYIBAwagb9++UKlU+O6775Cfn49Ro0aZ9w0LC0O3bt1qTeyqzimKYp2L1Tblc9PqEqQq1Zvvqiqkvn7M5cuXY9myZTXKExIS7LLy88dxHzRp/2h8AJ1OV++Mp3X9EJHz2bRpE37VA2hib9mmTcDx48cBsL7bEtb1zZFKpejYsSNKSkpaTNd0cXFxvdtffvll3Hrrrfjkk09wzz33wGg0IiwsDG+88QYeeOAB8/FdunTBBx98gLfeegtTpkzB4MGDsXr1aowePdp8kwgALF26FM888wymT5+O4uJirF69GrNnzzYPuq7ar6qVqbi42Nw6tG7dOqxcuRKrV69GdnY21Go1IiIiMHv2bItGB6PRWONGlAEDBuCbb77B22+/DaPRiNDQUHzyyScYOHCgeV+9Xg+dTlfnTSx6vR7l5eU4cuSI+Q/HG5WVlTXqPQcAQWzqHOQOUjVIu6Hb/OPj43HHHXcgNTUV4eHh5vKkpCQMHDgQR48exfDhw2s9trYWpICAAOTm5tp8DqLOHTsjqvzv8EHdt2tWl4uL2O/2NnKu1Lx902AwIDExEdHR0XUOmCPnotNZTgJZXFyMiIgIXNwbiHYqFxSXGtFtfBYm4XmIMCEbvyBD/iN8Onhhy/avkJGRwfpuA/jZbh6tVovs7GwEBgY6/WS7oiiaxxY5YpByS6TVapGVlYWAgIBa61ej0cDHxwdFRUUNfq+3uhakqrFH1ROks2fPQhAEi7LqFApFrVOdy2Qyq/8i0ul0MJlMkMlkcHFxQV5BHlxEVxgbPtRMAiXydHn1xmaL2Mk2qtdTZmYmysvLIRV0kElcIBWMKC8vhxqdIYcbfNEdfcqn4GTJFsSMHYcPP/6A9d2GsK5vjtFohCAIkEgkN3UjkD1VdStVxUsNk0gkEAShzs9HUz4zrS5BCgoKQnh4ODZv3owpU6aYyzdt2oSBAwc6zR1sP/74I44cOQKg8odfJlVAZyht0jn0KINKqUJZWRlKSkqgUFSuz+Zs69lQ05lMJsyYNrPB/aoG7SeXyczHERFR8zl1glRWVmYeX3Px4kVoNBps27YNAHD77bfD19cXDz74ID777DOLvsZ//etfmDlzJkJCQhAdHY1vv/0WCQkJ2Lt3r0OuozYeHh4IDAyEwWCAXq9HSFAIMtOT4IugRp8jU0jCsGHDce7cOezatctiW9UaOFlZWbjlllsAVI6lKi8vN7eUVS1z4u7ubt6noqICer0eSqWSf7E4UEJCAq5dqbyhoGqy0Kp/azPAWPnHwKFDhzB+/HjbB0hE1Mo5dYJ09erVGsuDVD0/dOgQRo0aBaPRaDE7Z9U+ZWVleO2117BixQqEhoZi8+bNTjVJZL9+/dCvXz/z8+DgYMy8aw4G6Kaa5z+qjxEVSJcfxr+f+RKenp7o3bu3eQzVjWNZbhzFf+7cOfNdfjfy9fU1J0gXL17EF198AaDyVk+lUglXV1colUoMHTrUPO9SamoqSktL4erqCldXV7i5uZn/35RbOal2/3nnPYTpb8dp4bsak4ZKxJo/H5L//cx88N5HTJCIiKzAqROkwMBANDSGPC4urtaVhu+//37cf//9NorM+mJiYuDn74OTf2zBIOPsBvc/6bIFfv4+iI6OhkQiQVCQZcuTwWBAfHy8xazLc+fORXl5OXQ6HbRarfnfGxMauVyOoKAgaLValJeXW9zZ0L9/f/N+//3vf2udvVUul2Pp0qUAgMLCQuzcudOcPLm5uUGlUsHNzQ2dOnWyuG2UAxAtHTt2FBPwPAaIU2HC9dbRqklD63Liv8ftER4RUavn1AlSWyKRSLB77y4MjhwCsRSINM6otSXJiAokuWxBpuoYTuw93qRuMA8PjxrzQ1UXEBCAuXPnWpSJogitVgup9Ho8w4cPR69evVBWVoby8nLz48Z4iouLkZmZWevrjBkzBiNGjAAA7Ny5E2lpaVCpVFCpVHB3dzf/f+jQoZBKpTCZTCgpKYFKpap1bovWpkxbCgVU/0uGGt8iV6Zt/C2sLYFWq7W4s6+qVZOIyNaYIDmRsLAwnEg6jjvGT8Kmy08iTD8KQWIk5HCDHmXIFJKQLj8MP38fnNhrv2VGBEGAq6urRVloaGiDx3Xp0gVLlixBWVmZ+VFaWoqysjKLFi+ZTAapVIr8/Hzk5l5fU0wQBPOUDCUlJXj33XcBAK6urmjXrh3atWsHd3d3hIWFmRczLi4uhslkgru7e4tOpNyUKujKmzZov/I428/XZS+1rU+nVCpQUFDIJImIbI4JkpMJCwtD2vlUJCYmYuXbq7D3h+Uo1ZZCpVRh2LDh+PczX5q71ZydIAhwc3NrcJLN2NhYxMbGmluqSktLUVJSAq1Wa75Ok8mEW265BcXFxSgpKcG1a9dw9epVAIBarTYnSEeOHDEvauzu7o527dpBrVZDrVZjzJgxUCqVEEURhYWFUKvVTptEDR8+Aln7T8JXbPygfQAYPGiIjSKyv+rr09247hwTJCKyNSZITkgikWDcuHEYN26co0Oxq6qWKldX1xrTMXh4eGD27Otjs0wmE8rKylBcXGyRgPn5+SEsLAwajQYajQZXrlzBlStXAMA8SF+r1WLVqlUAgHbt2qF9+/bmR1BQkLl1zJFjoxYtXoiZR+agv25KowbtV41TemzhI7YOze6q1qcjIrInJkjUIkkkEri7u8Pd3d2iPDIyEpGRkebnFRUV5lanqjFUFRUV6N69O4qKilBUVIRLly7h0qXK2chFUTQnSImJiUhJSYGnpyc8PT3h4eFh/n/Xrl0txmRZW1MH7Se77EA07sPo0aNtFhMR1aTVapGUlASNRgO1Wo3IyEi7tnCmp6fjySefxNGjR6FSqTBr1iy8/vrrFsMivvvuOzz99NPIz8/Hvffei3feecei9TwuLg6rVq3CyZMnW0TvhL0wQaJWTSqVmpOaKu3atcM999xjfq7X683J0o1Tz7u4uMDFxQWXL1/G5cuXLc777LPPQiqVoqKiAl999RU8PT3h7e0NLy8veHl5wdPTs1ndd00dtH/F7SSA+1r0L7fqA7LrWmupejkHbpMj5OTk4N133sXaj9cDFRK4uahRZtQAUhMe+tt8PL34aXTu3NmmMRQWFmLMmDHo1q0btm/fjqtXr2Lx4sXIy8szT9eSl5eHWbNm4Z///CeCgoLw8MMP49Zbb8VDDz0EoHLc5vPPP4+tW7e26N8ftsAEido8uVwOX19f+Pr6WpSPHTsWY8eOhcFgQGFhIQoKClBYWAiNRmP+66ywsBAZGRk1zlk1wHzMmDEAgCtXrkCn08HHxwcqlapRXXdNGbR/YPd+pKenW+HdcIzaBmQDgFLhArms8r2SywQoFS4WU1cAHLhN9peSkoKo0THwKgvGKP1C+CMCAgSIEHEZZ7Hz/X347NMN2H8oAX369LFZHGvWrEFBQQFSUlLMwxKkUinmzJmDF154ARERETh+/Di6du2Kf/zjHwAq5xBMSEgwJ0jLli3DmDFjMGzYMJvF2VIxQSJqgEwmqzWBAgBvb29z0/WNj7y8PLRr186834kTJ/DLL78AqJzl3MfHB76+vvDx8cGgQYPq7K5r7KB9o9HYohOk6gOyq1QmRZXPlQoJcg8HQm+4PjcaB26TveXk5CBqdAxuKRqDfuJdEHD9jx0BAjqjJ/z1PXDK8A3GjorG6d9O2awlKT4+HlFRURZjNqdNm4b58+cjPj4eERER0Ov1Ft1tbm5u5hbxtLQ0rF+/vsFF4NsqJkhEzSAIgvkuucDAwDr36969OxQKBXJzc5Gbm4ucnBzk5ORAKpViyJDKO8+Ki4uxadMm+Pn5WTzatWvX4KD96rPJt1QNDchWKiRQcqlBcqB333kXXmXBNZKjGwkQ0E+8C3llmVj57kq8teItm8SSmpqK+fPnW5QpFAqEhIQgNTUVQOUEv7/++isOHTqEwMBAbN++3dx69NRTT+HZZ5+Fv7+/TeJr6ZggEdlBjx49zFMRAIBOp0Nubi6Ki4vN/f75+fkWd91VcXV1RVRUlHkm86ouvta4knv19eZubEECAK3OVKMFicheysvL8cnH6zBa/2SdyVEVAQJ66MfhkzXv49V/v2qTFs6CgoJaJ//19PREfn7lWo6BgYF45ZVXMHbsWIiiiCFDhuDJJ5/Ezp07cf78eXz77bdWj6u1YIJE5AAKhaJGs3u3bt2wdOlS8xxPVY+//voLCsX1ZpNvvvkGWVlZ8PHxQadOndCxY8dau/9aksqB1gqLdeeAyjFIuYcDoVRIoNWZ4DMqC1qdZWuZUqng+n9kFydPnoRQ4QJ/RDRqf3/0ACokSEpKMq8cYG21jWesPkXJ0qVLsWDBAhQWFiIoKAh6vR6LFy/GypUrIZFIsGjRImzcuBEqlQqvvPIK5s2bZ5NYWxomSERORC6Xo3PnzjWSpxvXJPT19UVpaSmuXbuGa9eu4ZdffoFEIkHv3r3N+1RNpunv72+RXDkrpVKJgoLCGnexBQQEQG8QoVQAeoMIrc6I7Oxsi7sNeRcb2YtGo4Gbi7rB1qMqAgS4ubSr847M5vL09Kx1AfLCwkJERFgmcVV32ALA22+/jbCwMEycOBGrV6/Grl27kJycjIyMDIwbNw4DBw5Ez549bRJzS8IEiagFuPGvwQkTJgConM/p6tWr5m65G8ch3dh07uPjA39/f3Pi1bFjR6ecQVypVDYq0eka0BUqV3cMHz4CixYvNE8ASmRranXlrfwixEYlSSJElBmLLRJ6a4qIiDCPNaqi0+mQkZFRY2xSlZycHKxYsQInTpwAABw4cABTp05F165d0bVrV/Tu3RsHDx5kggSAkx4QtVBSqRT+/v4YMGBAjQHc3t7eGDBgADp16oT8/Hz88ssv2LNnD9auXYvs7GzzfhcuXEBxcbG9Q2+W6XgdE8qfR95+V8y8aw66h0a06Dv4qOWIjIyEKDXiMlIb3hnAZZwFpCaLyWutKTY2FgcOHEBeXp65bMeOHdDpdIiNja31mCVLluChhx6yWMuzrOz6ItelpU1fA7K1YgsSUSsUEBBgni+ooqICf/75p/nOuao7VgwGAzZu3AiTyYT27duja9eu6NKlC7p27YoOHTo4bJmVKr///juA6wOxq/5VwxdyuMFXDEJ/3RSc/GMLBkcOwYkk+y3gTG2TUqnEw397EDvf3wt/fUS9rUgiRJyV78PDCx60WRfwggUL8N5772Hy5Ml48cUXzRNFzpkzp0YXGwAcO3YMhw8fRlpamrlszJgxePHFFzF69GhcuHAB6enpnJH/f5ggEbVyUqkUXbp0QZcuXSzKKyoqMHToUGRnZyMnJwe//vorfv31VwDAgAEDMHHiRACVf1EqlUq7dsuZTCbMmHYPXASJxcBtqSCFRLz+a8sFUgwyzoZYCtwxfhLSzqdyNmCyqacXP4249Z/jlOGbOm/1FyEiWdiBAlUWnl68w2axeHh44ODBg1i4cCGmTp0KNzc3zJo1C2+88UaNfU0mE5588km8/vrrFnO0LViwAOfOncMjjzwClUqFNWvWoFevXjaLuSVhgkTURrm6umLs2LEAKudR+vPPP/HHH38gOzsbQUFB5v327t2LtLQ0dO3aFd26dUNgYCD8/f1tmjAlJCQg9898PCCutfj6kYhSSFHzjrVI4wxsuvwkEhMT29wiz2RfnTt3xoHDiRg7Khp5ZZnooR8Hf/SwmEn7rHwfClRZ2H8oweZzDIWFhWHfvn0N7ieRSJCcnFyjXCaT4f3338f7779vi/BaNCZIRAQXFxfzIO6qiSuruLu7Q6lUIiMjw7ysilwuR0hICKZPn26Trrj/vPMeuutHQwG3xsUPKcL0o7Dy7VVMkMjm+vTpg9O/ncLKd1fikzXv/28ttnYoMxYDUhMeXvAgnl68gxMwtnBMkIioXuPGjUNMTAwKCgqQlZWFrKwsZGZmQqvVmpOjrKws/PzzzwgODkZISEiz79o5duwoJojPN+mYIDESe39Y3qzXJWqszp07460Vb+HVf7+KpKQkaDQaqNVqREZGctqJVoIJEhE1SBAE8zwq/fv3hyiK0OmuLyx7/vx5/Pbbb+Y1nXx9fRESEoLQ0FAEBgY2uTuuTFsKBVRNOkYON5RqeQcO2ZdSqbTZJJDkWEyQiKjJBEGw+Ct5zJgx6N69OzIyMnDhwgVcunQJ165dw4kTJ/D0009DrVZDFEVoNBq0b9++wfO7KVXQlTct2dGjDCpl05IqIqK6MEEiomaTSCTmqQVGjRoFrVaLCxcu4M8//zR3t127dg0ffvghOnTogLCwMISFhaFz5861jmEaPnwEsvafhK8YVGNbXTKFJAwbNtxq10REbRsTJCKyOqVSWesCvQEBAcjOzsZff/2Fo0ePQqVSISwsDEOGDLFYT27R4oWYeWQO+uumwKURv6aMqEC6/DD+/cyXNrkeImp7mCARkV0EBARg/vz5KC0txe+//4709HRkZGTg1KlTuO2228z7ZWRk4Pbbb4efvw9O/rEFg4yzGzz3SZct8PP3QXR0tC0vgYjaECZIRGRXKpUKffv2Rd++fVFRUYGsrCx06tQJQOUiu1988QVcXFzw6BMLsOylf0HUVs5zVFtLkhEVSHLZgkzVMZzYe5yTRBKR1TBBIiKHkUqlCA0NNT8XRRGDBw9GamoqioqKMHfeffjqiy1IK/keEcaxCBIjIYcb9ChDppCEdPlh+Pn74MReLjNCRNbFBImInEa7du3M8y5dvnwZZ8+eRXBwMJKTk/HHhUvYm7IcpdpSuCrcMHzocGxZ8iWio6PZckREVsffKkTkdARBQOfOnREdHY2nnnoKr7/+Og4e2Q9NaRHKy8vw/D+fw+1jR0Cr1SIrKwsmk8nRIVMbpdVqodFozA+tVmu3146Li4MgCDUezz33XIPHfvbZZwgPD4dSqUSvXr2wdetWi+0VFRVYuHAhvLy8cMstt2DPnj01zjF69GisXLnSWpfjdNiCREROrSpZqmIwGNCnTx+cOXMGKSkpSElJgbu7O2699VYMGDAA3t7eDoyW2hKtVougwC748688c1nHDt7IzLpk19m09+7dazG/2I2fl9ps27YNDzzwAJ577jnExMTgm2++wcyZM9G+fXvExMQAANatW4edO3fi888/x/79+3HPPfcgMzMTXl5eAIAtW7bg6tWreOKJJ2x3YQ7GBImIWhSVSoU77rgD48ePR0ZGBn799VecO3cOx48fh4+PjzlBMhqNNl1Ql0iv1+PPv/KQtScQapUEmlITAidkQa/X2zVBGjBgAHx8fBq9/4svvojp06dj+fLKpXlGjx6Nc+fO4aWXXjInSImJiXjiiScwceJEjB8/HuvWrcOJEycQGxuL8vJyLFmyBOvWrYNU2nrTiNZ7ZUTUqrm4uJgnnNTpdDhz5gx69uwJADCZTHj//ffh7++P/v37Izg42CaL6hIBgFolgdq9ZSTjmZmZOHfuHF577TWL8tmzZ2PevHnIzc2Fj48P9Ho9XF1dAVTeTCGXy83LCy1fvhwDBgxAVFSU3eO3JyZIRNTiKRQK9O/f3/y8qKgIoiji7NmzOHv2LNq3b4++ffuiX79+jVrqhKguWq0Wer0eAKDRaGrd58ZyuVxu89aknj17Ijc3F926dcPDDz+MZ599ts7W09TUVABARESERXmPHj0giiLOnTuH4cOHIzIyEhs2bMD06dOxb98+FBUVoV+/fsjKysL777+Pn3/+2abX5AyYIBFRq+Pp6Yknn3wSFy5cwKlTp3Du3Dl8//33OHLkCO666y707t3b0SFSC1TrmCNfJeSyytZJuUxAR18lAgICrm+34ZikTp06YdmyZRg0aBAEQcDOnTvxz3/+Ezk5OXj//fdrPaagoAAA4OHhYVHu6ekJAMjPzwcAPPnkk9i9ezc6duwIQRDw+uuvIzAwEFOnTsUTTzyBoKDGLwPUUjFBIqJWSSKRIDQ0FKGhoSgtLcUvv/yCU6dOITAw0LxPcnIyunfvDpWKi9xSw6qPOQIqkyKlovL/SoUE53d2ht4gAoDNxySNGzcO48aNMz+PiYmBq6sr3n33XbzwwgvmCVhrU73LWRRFi/L27dvj+PHjyMzMhIeHB7y8vHDgwAGcPHkSX3zxBdLS0vDQQw8hJSUFffv2xfr163HLLbdY/Rodibf5E1Grp1KpMGTIEDz66KPmxXOvXLmCXbt24d1338WOHTuQk5Pj4Cippagac6R2dzEnR1WUiuvbqpIoe5oxYwaMRiNSUlJq3V7VUlTVklSlsLDQYjtQmSwFBwfDy8sLFRUVWLRoEVasWAE3Nzfce++96NOnD3JyctCrVy/cd999NrkeR2ILEhG1GTf+1axWqzF69GicPHkSv/zyC3755Rd07twZAwcORM+ePXkHHNVJU3p93q0bW5AAQKszWbQg2VtVS1BdqsYepaamIjw83Fx+9uxZCIJgUXaj999/Hz4+PpgxYwY0Gg1OnjyJTz/9FGq1Go8//jhuvfVWFBcXo127dta7GAdjgkREbZJKpcLIkSMxbNgwnDt3DklJSbh48SJ27NgBLy8vdOnSxdEhkpORy+Xo2MEbgROyzGUdfZU4v7MzlAoJtDoTQu/MwZ/Xrk8W2bGDN+Ryud1i3Lx5M1xcXNCvX79atwcFBSE8PBybN2/GlClTzOWbNm3CwIEDa50u4Nq1a/j3v/+NgwcPWpSXlZUBAEpLS614Bc6DCRIRtWkuLi7o2bMnevbsib/++gtpaWnm5KikpATff/89Bg8ezAkoCUqlEplZlyzuYgsICIDeIEKpAPQGEX9e0yI7O9vclWvLu9jGjRuHsWPHolevXgCAnTt34uOPP8aiRYvQsWNHAMCDDz6Izz77DBUVFebj/vWvf2HmzJkICQlBdHQ0vv32WyQkJGDv3r21vs7SpUtxzz33mG9uUKvVGDBgAF588UX8/e9/x5tvvonIyMhW1XoEMEEiIjLr0KEDOnToYH6enJyMkydP4uTJkwgPD8ewYcPYstTGKZXKBhMetVptTpBsKTw8HGvXrsWlS5dgMpkQFhaGlStXYuHCheZ9jEYjjEajxXHTp09HWVkZXnvtNaxYsQKhoaHYvHmzeZLIG/3888/YuXMnzp07Z1G+YcMGPPzww5gyZQr69OmDDRs22OYiHYgJEhFRHYYOHQp3d3f8+OOPOHfuHM6dO4du3bph6NChuOWWWzj5JAG4PtbI3mOO/vOf/+A///lPvfvExcUhLi6uRvn999+P+++/v8HXGDBgAK5evVqjPCIiAseOHWt0rC0REyQiojpIpVL0798f/fr1Q1paGn744QdcvHgReXl5WLRoUateZoEaVuuYJDuPOSLb4aebiKgBVXf3hIeH448//kBZWZk5Ofr9999RUlKC3r17W+XOtxtnagbsMxMz3ZzqY5IA1ldrwgSJiKgJunbtav6/KIo4cOAA/vrrL3z//fcYMWIE+vbte9OJklarhaenB7RanblMqVSgoKCQX7pOqjFjkqhl4kSRREQ3SRAETJs2Db1794ZGo8F3332H999/H8nJyTUGxjaGXq+HVqtD1p5A5B8JRtaeQGi1OosWCiKyDyZIRETN4OvriylTpuDxxx9Hnz59UFRUhF27dmH//v03fU7zTM0OmImZiCqxi42IyAq8vb1x1113YcSIEThy5Ahuu+0287acnBz4+/vzrjcn0tCM09QyWbNemSAREVmRt7e3xQzF165dw7p169ChQweMGTMGoaGh5kSp+oBsjUZT6zlvLL9xwj9qOplMBqByFmhXV1cHR0PWVjW7d1U9NwcTJCIiGxIEAaGhofj999/x5ZdfIjAwEFFRUfD29q4xIBsAlAoXyGWVCZRcJkAuExAQEGDe7urqik2bNkGn01nlS6CtcXFxgYeHh3luHzc3N6dt2TOZTP8bl6aFRMLu1vqIooiysjJcvXoVHh4eVrmjlAkSEZEN+fj4YPbs2fjjjz+wf/9+ZGVlYe3atQgKCjIPyL5xrNGNi58qFRLkHwk2L34KAAUlMvyqB86dO2fRjUeNV7UMR20TIDoTURRRXl4OV1dXp03inI2Hh4e5fpuLCRIRkR107doV8+bNQ1paGvbv34/c3FwA1wdk10WpkECpuP68QpQAemBS7J34/thhhIWF2Tr0VkcQBHTq1Al+fn4wGAyODqdOBoMBR44cwciRI9la2AgymcwqLUdVmCAREdlJ1YSTYWFhyMnJwTPPPFNjeYobW5AAQKszWbQgFZdWbutaFok7xk9C2vlUdr/cJBcXF6t+oVqbi4sLKioqoFQqmSA5ABMkIiI7k0gk8PX1hVKpsFimAgAUMgnyjgRBqZBAqzPBe2QmdIbrSVTlGCSgn+kubLr8dyQmJmLcuHF2vgKi1o8JEhGRAyiVShQUFEKv16OwsBB3xk6GeKYjfjHshd4gQqkA9AYROoMJc7EaclTecVX1S1sON4TpR2Hl26uYIBHZgNO3y6anp2P8+PFQqVTw8/PDokWLUF5e3uBxpaWleO655xASEgI3NzfccssteOWVV6DT6Ro8lojIHpRKJdRqNbp27YqMCxkIxqBa95PDFXK4QQ43yOBmLg8SI/HDD617RXUiR3HqFqTCwkKMGTMG3bp1w/bt23H16lUsXrwYeXl5+OKLL+o99tFHH8U333yD//u//0OvXr3w008/4cUXX0R+fj5WrVplpysgImqcMm0p5DckP40hhxtKtaU2ioiobXPqBGnNmjUoKChASkoKfHx8AABSqRRz5szBCy+8gIiIiFqPq6iowNatW/Hss89i4cKFAIDRo0fj4sWL2Lx5MxMkInI6bkoV9OWVk9xVDdyuPoC7Oj3KoFKqbB4bUVvk1F1s8fHxiIqKMidHADBt2jQoFArEx8fXeZwoiqioqED79u0tyj08PDi9PBE5peHDRyAbpyEVpAickAWvkRcQOCELUkEKSR1/y2YKSRg2bLidIyVqG5y6BSk1NRXz58+3KFMoFAgJCUFqamqdx8lkMsybNw/vvfcehg0bhp49eyIpKQmffPKJuUWJiMiZLFq8EDOPzMH9uo9x45SAElEKKeQ19jehAunyw/j3M1/aL0iiNsSpE6SCggJ4eHjUKPf09ER+fn69x3744Yd45JFHMHjwYHPZwoUL8dJLL9V5jE6nsxjEXbX+kcFgcOrJxGpTFW9Li5tuDuu75Rs9ejQCgjrj7KXduM04vc79XP63fNgvbjvhp/bBqFGjWO+tFD/X1teU99KpEyQAtU6vLopig9OuP/fcc/juu+/w8ccfo3v37vj555/x8ssvw9PTE8uWLav1mOXLl9e6LSEhAW5uTRs86SwSExMdHQLZEeu7Zfu/119t9L7PrJsNYDb27t1ru4DIKfBzbT1Vi9k2hlMnSJ6enigoKKhRXlhYWOcAbQD47bffsGLFCnz77be48847AQAjR46ERCLB3//+dzz++OPw8/OrcdzSpUuxePFi83ONRoOAgADExMRArVZb4Yrsx2AwIDExEdHR0ZyBtQ1gfbce58+fx/SpM3HtzzyE6kegm9gfcrhCj3JcFJJxSZ2EVR+9g+DgYISHhwMAioqKkJiYiKioqFpb3all4ufa+qp6hhrDqROkiIiIGmONdDodMjIyaoxNutHZs2cBAH379rUo79u3LyoqKnDx4sVaEySFQgGFQlGjXCaTtdgfzpYcOzUd67vli4iIwC9nUpCYmIiVb6/Cdz/8H0q1pVApVRg2bDjWLF4NnU6H8PBwc12npKQgPT0dmZmZiIqKQmRkJBc3bUX4ubaepryPTn0XW2xsLA4cOIC8vDxz2Y4dO6DT6RAbG1vncd26dQMA/PzzzxblJ0+eBAAEBgZaP1giIiuRSCQYN24c9iTshqa0CEZjBTSlRdiTsBtjx46tsf/YsWMxYcIEAMCePXvw2WefNThOk4jq59QJ0oIFC+Dh4YHJkydj37592LBhAxYuXIg5c+ZYdLE9+OCDkEqvN4bddtttGDhwIB555BF89NFHOHToEN588028/PLLmDlzJnx9fR1xOURENiEIAgYOHIhHH30UgYGBuHjxIj788EOcOnXK0aERtVhOnSB5eHjg4MGDUKlUmDp1KhYvXoxZs2bhk08+sdjPaDTCaDSan7u4uGDXrl2466678MYbbyA2NhZr167FwoULsXbtWntfBhGRXXh6emLu3Lm44447IJFIWuzNJUTOwKnHIAFAWFgY9u3bV+8+cXFxiIuLsyjz8/PDmjVrbBgZEZHzEQQBt912G3r06GFOkAwGA9LT09GjRw+OTSJqJKduQSIioptzY+vRgQMHsG3bNmzZsgWlpVy7jagxmCAREbVy/fv3R8eOHXHu3Dl89NFHyMjIcHRIRE6PCRIRUSvn5+eHhx56CMOHD0dJSQm++OIL7Nu3DxUVFY4OjchpMUEiImoDXFxcMHbsWNx///1Qq9U4ceIE73IjqofTD9ImIiLrCQwMxCOPPIL//ve/GDBgAIDK5ZuA2pd2Imqr2IJERNTGuLq6YtSoUZBIKr8CTp06ha+//tpisW6ito4tSEREbZgoikhOTkZOTg5ycnJw9913w9/f39FhETkcW5CIiNowQRBw//33Y8CAASgoKMC6devw3//+19ztRtRWMUEiImrjZDIZJk6ciLvvvhtSqRR79+7F9u3b2eVGbRq72IiICADQs2dPdOzYEVu3bkV2djYqKiqgUCgcHRaRQzBBIiIiM29vbzz44IMoKiqCSqUCAGi1WiiVSgdHRmRf7GIjIiILMpkMPj4+AIDy8nKsWbMG8fHxFouCE7V2TJCIiKhOVWu3JSUl4fPPP0dJSYmDIyKyDyZIRERUJx8fHzz88MMIDg7GH3/8gY8//hiXLl1ydFhENscEiYiI6uXm5oY5c+Zg2LBhKC4uRlxcHJKTkx0dFpFNMUEiIqIGSSQSREVF4e6774ZEIoFer3d0SEQ2xbvYiIio0Xr27IkuXbpArVYDqJyJW6/XczoAanXYgkRERE3Svn1788K2x44dw8cff4xr1645OCoi62KCREREN0UURWg0GuTn52Pt2rU4f/68o0MishomSEREdFMEQUBsbCwmTJgAg8GAL7/8EklJSY4Oi8gqmCAREdFNEwQBAwcOxJw5cyCXyxEfH4+9e/fCZDI5OjSiZmGCREREzRYSEoL58+ejffv2uHDhAgwGg6NDImoW3sVGRERW4efnh4ceeshikVtRFM0DuolaErYgERGR1bi7u8PDwwMAUFRUhHXr1uHq1auODYroJjBBIiIim0hNTUVOTg7Wr1+PzMxMR4dD1CRMkIiIyCYGDx6MCRMmQKfT4YsvvsCvv/7q6JCIGo0JEhER2czAgQMxY8YMSCQSfP311/jhhx8giqKjwyJqEBMkIiKyqYiICMydOxeurq7Yv38/cnJyHB0SUYN4FxsREdlcQEAA5s+fj8zMTHTp0sXR4RA1iC1IRERkFz4+PoiMjDQ/T0lJgV6vd2BERHVjCxIREdndr7/+im+//RYnT57E1KlTIZVe/zqSy+VQKpUOjI6ICRIRETlAeHg4wsLCcObMGXTq2AF6Q4V5m1KpQEFBIZMkcih2sRERkd3JZDLMmDEDERER0BsqkLUnEPlHgpG1JxBarY5db+RwbEEiIiKHcHFxwcSJEwEAapUEancXB0dEdB1bkIiIyGG4Ths5K7YgERGR3Wi1WovuM41GU+t+RUVFFs85cJvsjQkSERHZhVarhaenB7RanUW5UuECuayyJUkuE6BUuKBr166W+3DgNtkZEyQiIrILvV4PrVaHrD2BUKuuj/CoTIoqnysVEuQeDoTecH05Ek2pCYETsqDX65kgkd0wQSIiIrtqaEC2UiGBUlGz/Pz58+jfv78NIyO6joO0iYjIrjSlJmhKjOaHVmey2K7VWW7XlFZuHzsqCunp6Y4ImdqgZrcgnT17FmfOnMHVq1chCAJ8fX3Rq1cvREREWCM+IiJqJSoHWisQOCHLolwhE5B3JBhKhQRanQneIzOhM1gmTVJBisDSobhj/CSknU+FRMK/78m2bipBSk1NxYcffogtW7bg2rVrAABRrOwvrrpl08fHBzNmzMCjjz6KHj16WClcIiJqqZRKJQoKCs13sSUmJuKB2Q+hRF8IvUGEUgHoDSJ0BhPmYjXkcDUfKxGlEEQJNl1+EomJiRg3bpyjLoPaiCYlSFlZWXj22Wexfft2uLq6YsSIERgyZAhCQkLg7e0NURSRn5+P8+fP48SJE/j000/xwQcfYNq0aXjzzTcRGBhoo8sgIqKWQKlUmgdar12zHmH6kUjGzhr7yeEKOdxqlIfpR2HF628zQSKba1KCFB4ejoiICKxfvx7Tpk2Du7t7vfuXlJRg27Zt+M9//oOIiAiUl5c3K1giImo9jh07iigsrjVBqkuQGIldP/wLqampHMpBNtWkTtyNGzfi1KlTuP/++xtMjgDA3d0dDzzwAE6dOoWNGzfedJBERNT6lGlLza1E5oHbpaZ6j5HDDboKHbZt24Zz587ZI0xqo5qUIE2bNu2mX2jq1Kk3fSwREbU+bkoVKqCrHIA9IQteIy8gcEIWpIIUkjo6OPQog5tCBQDYunUrfv/9d3uGTG0I50EiIiKHGD58BLL3n8Z8cT1MqDCXS0QppJDXekymkIQRI0Zg+vTp2Lp1KzZv3ozZs2cjODjYXmFTG8H7JImIyCEWLV6INPkhCJBADjfzo67kyIgKpMsP46lnnkR4eDimTp0Kk8mE3bt3w2Sqv2uOqKluKkHaunUrJk2ahJEjR2Lp0qUoKCiosY/RaMSBAwfw+OOPNztIIiJqfWJiYuDn74OTLlsatf9Jly3w8/dBdHQ0AKBnz564++67MWfOHM6LRFbX5C62r776CnPmzDHPe3Ts2DF8/fXXOHHiBDw9PbFv3z5s2rQJu3btQmFhIQBg9erVVg2aiIhaPolEgt17d2Fw5BCIpUCkcQZcavlaMqICSS5bkKk6hhN7j1skQzfOs1deXg6NRoMOHTrYJX5q3ZqcIL3zzjvw9/fHpk2bEBISgt27d+Ppp5/G8uXL8eOPP+L48eMQRRHBwcG49957MXHiRFvETURErUBYWBhOJB3HHeMnYdPlJxGmH4UgMRJyuEGPMmQKSUiXH4afvw9O7D2OsLCwWs9TUVGBuLg4FBcXY968efD19bXzlVBr0+QEKT09HUuXLsXw4cMBAA899BCKiorw3HPPAQAef/xxLFiwAD179rRupERE1CqFhYUh7XwqEhMTsfLtVdj7w3KUakuhUqowbNhw/PuZLxEdHV1vN5pUKkXv3r2xf/9+bNiwAfPmzYOnp6cdr4JamyZ32mo0GgQEBFiUTZw4EUajEUuXLsWqVauYHBERUZNIJBKMGzcOexJ2Q1NaBKOxAprSIuxJ2I1x48Y1aozRsGHDMGLECBQXF+Pzzz+HRqOxQ+TUWlllVJuPjw8AYMiQIdY4HRER0U0ZPXo0Bg4ciMLCQmzYsAFlZWWODolaqJtKkHbu3IlvvvkGFy9etChXKBRWCepG6enpGD9+PFQqFfz8/LBo0aJGL1mSn5+Pxx57DJ06dYJSqURYWBjWrFlj9RiJiMg5CIKA8ePHo2/fvsjNzUVKSoqjQ6IW6qYmityyZQu2bt0KAPD09ESPHj0gCAKSkpIQGhqKrl27WiW4wsJCjBkzBt26dcP27dtx9epVLF68GHl5efjiiy/qPbakpAS33347XF1d8Z///Ad+fn74/fffYTAYrBIbERE5J0EQMGnSJAQHB6NXr16ODodaqCYnSEVFRUhOTkZycjJ+/vlnJCcn48cff4Qoinj++efx/PPPw8PDA3369EHfvn3Rr18/3HfffTcV3Jo1a1BQUICUlBRzN55UKsWcOXPwwgsv1LtQ4WuvvYby8nL89NNPcHV1BQCMGjXqpuIgIqKWRSKR4NZbbzU/v3jxIgICAjhfEjVakxOkdu3a4fbbb8ftt99uListLUVKSoo5Yfr5559x9OhRHD58GIIg3HSCFB8fj6ioKHNyBFSuBzd//nzEx8fXmyCtX78eixYtMidHRETUNp05cwbbtm1D//79MXHiRAiC4OiQqAWwylpsKpUKw4YNw7Bhw8xlWq0WKSkpSE5OvunzpqamYv78+RZlCoUCISEhSE1NrfO4zMxM/PXXX/D09MTEiRORmJgId3d33HPPPVixYgWTJiKiNiQwMBBeXl5ITk6Gm5sbxo4d6+iQqAWw2WK1SqUSgwcPxuDBg2/6HAUFBfDw8KhR7unpifz8/DqP+/PPPwEAS5YswfTp0xEfH4+zZ89i6dKl0Ov1+OSTT2o9TqfTQafTmZ9X3SJqMBha3NilqnhbWtx0c1jfbQfruunkcjlmzZqFDRs24Mcff4RKpcKAAQMcHVaDWNfW15T3skkJ0v79+xEVFdXkgJpzbG1NoaIo1ttEWrVoYUREBNavXw8AGDt2LAwGA5YsWYJXX30VHTt2rHHc8uXLsWzZshrlCQkJcHNza3LsziAxMdHRIZAdsb7bDtZ10wUHBwMA/vrrL8THxzs4msZjXVtPU6Z9aFKCNGHCBAwdOhRPPfUUJk6cCJlMVu/+BoMB3333HVauXInjx49Dr9c35eXg6elZ60K4hYWF9Y4/8vLyAgCMGTPGonzMmDEwmUxITU2tNUFaunQpFi9ebH5eNSlmTEwM1Gp1k2J3NIPBgMTERERHRzdYT9Tysb7bDtZ18/zxxx/YvHkzXF1d8cgjj0AqtVlHSrOxrq2vKZOHNuknIyUlBc888wymTZsGT09PjB07FoMGDUJISAi8vLwgiiIKCgpw/vx5/PTTTzh48CAKCgoQExNzU3NRRERE1BhrpNPpkJGRUWNs0o1CQkIgl8trlFctsFvXXQwKhaLWuZxkMlmL/eFsybFT07G+2w7W9c0JCQnBtGnT4OPj02LGo7Kuracp72OTEqSePXti7969OHHiBD788EPs2LED27Ztq9HdJYoi1Go1pk6dikcffRSRkZFNeRmz2NhYvPrqq8jLy4O3tzcAYMeOHdDpdIiNja3zOLlcjujoaBw4cMCi/MCBA5BKpRarPxMRUdvSvXt38//1ej10Oh3atWvnwIjIGd1U22LV4Ov169cjOTkZZ86cwbVr1yAIAnx9fdGrVy/069ev2fNNLFiwAO+99x4mT56MF1980TxR5Jw5cyy62B588EF89tlnqKioMJe99NJLGD58OObOnYt7770XZ8+excsvv4wnnniCqzwTERF0Op35u2P+/PlQKpWODomcSLM6X11cXBAZGXnTLUQN8fDwwMGDB7Fw4UJMnToVbm5umDVrFt544w2L/YxGI4xGo0XZwIEDsXv3bixduhSTJk2Ct7c3Fi5ciFdffdUmsRIRUcsil8vh4+ODX3/9FVu2bMGcOXPg4uLi6LDISTR7dNo777yDdevW4dKlS/Dy8sLtt9+OmTNnYvz48VaZjCssLAz79u2rd5+4uDjExcXVKI+OjkZ0dHSzYyAiotZHEATceeedKC4uRmZmJnbt2oXJkydzIkkCcJOL1VZ58cUX8fe//x0ZGRno0aMH1Go1Nm/ejIkTJ2L06NHIycmxVpxERERWJ5VKMWPGDPj6+uL06dM4fPiwo0MiJ9GsBGnt2rXo2bMnsrOzcfz4cZw+fRrXrl3DRx99hF9//RVDhgzB1atXrRUrERGR1bm6umL27Nlwd3fHkSNHcOHCBUeHRE6gWQnStWvXMH/+fItBz+7u7nj44Ydx4sQJFBUV4aWXXmp2kERERLbk4eGB2bNnY8SIEQgKCnJ0OOQEmpUgeXl5oby8vNZtt9xyC/72t7/h22+/bc5LEBER2UWnTp0wZswY8xik6jf/UNvSrARp4sSJ+Oyzz+pMkoKDg5s0ayUREZEzOHXqFD788EOUlpY6OhRykGYlSG+99RaKi4sRExNTa59tfHw8+vTp05yXICIisrsrV64gLy8Pmzdvtphjj9qOZt3m7+3tjcTERNx5550ICwvDkCFDcNttt0GlUuHQoUO4dOkSu9iIiKjFGT9+vHnprG+//RZTp07l7f9tTLPnQerZsyfOnj2LVatWYdu2bVi1apV5zTNfX1/84x//QO/evc2PHj16cE0ZIiJyahKJBHfffTfWr1+P3377DV5eXhg9erSjwyI7ssoyxgqFAkuWLMGSJUtQWFiIU6dO4dSpU0hOTsapU6dw8OBBGI1GCIIAmUwGrVZrjZclIiKyGYVCgdmzZ2Pt2rU4cuSIeSktahuskiDdyMPDA6NHj7bItMvLy3H69GkkJycjJSXF2i9JRERkE+3bt8fMmTPxzTffwMfHx9HhkB1ZPUGqjaurq3mBWyIiopakS5cueOyxx5q9ADu1LKxtIiKiBlQlR2VlZYiPj4fBYHBwRGRrTJCIiIga6fvvv0dSUhK++eYb8w1J1DoxQSIiImqksWPHomPHjjh79iy+//57R4dDNsQEiYiIqJHkcjnuueceqFQqfP/990hNTXV0SGQjTJCIiIiaoH379pgxYwYkEgl27NiBv/76y9EhkQ0wQSIiImqirl274o477oDBYMCZM2ccHQ7ZgF1u8yciImpt+vfvDy8vL3Tr1s3RoZANsAWJiIjoJgUGBprXaGNXW+vCBImIiKiZkpKS8NFHH3G1iFaECRIREVEzBQQEQCqV4rvvvkNOTo6jwyErYIJERETUTB07dsTkyZNhNBqxZcsWlJSUODokaiYmSERERFbQq1cvDBkyBBqNBtu2bYPRaHR0SNQMTJCIiIisJCoqCsHBwbh48SIOHjzo6HCoGZggERERWYlEIsG0adMQFhaGAQMGODocagbOg0RERGRFbm5umDVrlqPDoGZiCxIREZGNFBYWYsuWLSgvL3d0KNRETJCIiIhsJCkpCampqfj6668hiqKjw6EmYIJERERkI2PGjEGXLl1w/vx5HD582NHhUBMwQSIiIrIRFxcXTJ8+HSqVCkeOHEF6erqjQ6JGYoJERERkQ2q1GnfffTcEQcDXX3+N/Px8R4dEjcAEiYiIyMYCAwMRFRUFnU6H8+fPOzocagTe5k9ERGQHQ4YMQdeuXdGlSxdHh0KNwBYkIiIiOxAEwSI5KigocGA01BAmSERERHa2b98+fPDBB/jzzz8dHQrVgQkSERGRDWm1WhQWFmL79u2IHhMDd9d2mDAhFq++8m+MHRWNnTt3wmQyOTpMqoZjkIiIiGxEq9XCw0MNnc5gLpMKLrhHfAsVFXpkpiVh9rS56BTQAbv37kJYWJgDo6UbMUEiIiKykTNnzkCnMyBrTyDUKgk0pSYETsiCCp6Qww2+CMKAiqlIurgZgyOH4ETScSZJToIJEhERkQ2YTCbMmDYTAKBWSaB2d6l1PxdIMdg0BygF7hg/CWnnUyGRcASMo7EGiIiIbCAhIQHXrjR+UshI40xcvZyLxMREG0ZFjcUEiYiIyEq0Wi00Gg00Gg3efvMdBOsH17qfHuXQo8z8qIAeLpAiTD8KK99eZeeoqTbsYiMiIrICrVYLT08PaLU6i3KFTAK5TAAAyGUCFDIJPjc8brGPVJBivrgeQWIk4o/+n91iproxQSIiIrICvV4PrVZnHpBdRS4ToFRUPlcqJMg7EgS9QTRvrxq4bUIF5HBDma4MFy9ehL+/v92vga5jFxsREZEVVQ3IrnpUJUdVlArL7TcmU3qUQS5VYPv27SgvL7d36HQDtiARERFZkabUctLHG1uQAECrM9VoQaqSKSSh9629UVxcjF27dsHd3d32AVOtmCARERFZgVwuh1KpQOCELItyhayyW02pkECrM8F7ZCZ0BsskSipIIYpAuvwwNr26AVeuXMGFCxfQu3dvO14B3YgJEhERkRUolUoUFBRCr9cDqJwHqV/v/sjKzoTeIEKpAPQGETqDCXOxGnK4mo+ViFL87LINfv4+GD9+PDQaDT755BMAQGlpKTw8PBxxSW0axyARERFZiVKphFqthlqthoeHB7Z/s63W/eRwhRxukMMNLpDjpMs2XFAdw+69uyCRSODh4YFJkyYBAFQqlT0vgf6HLUhEREQ2EhoaWmu5BtcgwoRMIQnp8sPw8/fBib2Wy4yEhIQgLS0NACCKlWOWBEGwfdAEgC1IRERENqcpNUFTYjQPyN4qLMVet+XwidJiy7dfIu18ap1rsOl0OmzduhX//e9/7Rlym8cWJCIiIhupbeC2UqlAQUEhlEplo85RXl6OCxcuIC0tDV27duX8SHbCFiQiIiIbqRq4XVRUZH40JTkCAA8PD0ycOBEmkwnbt2+HTqdr+CBqNiZIRERENnTjwG21Wt2k5KhKr1690L9/f+Tn52P37t3mMUlkO06fIKWnp2P8+PFQqVTw8/PDokWLmjy76I4dOyAIAnr16mWjKImIiGxr/Pjx8PX1xa+//orTp087OpxWz6kTpMLCQowZMwbFxcXYvn07VqxYgY0bN+Lhhx9u9DnKy8uxePFidOjQwYaREhER2ZZMJsPdd98NqVSKCxcuODqcVs+pB2mvWbMGBQUFSElJgY+PDwBAKpVizpw5eOGFFxAREdHgOZYvX46uXbsiKCgIJ0+etHXIRERENuPn54e//e1v5u9Esh2nbkGKj49HVFSUxQ/CtGnToFAoEB8f3+DxGRkZePvtt7Fq1SpbhklERGQ3vr6+5vmQCgsLHRtMK+bUCVJqamqNViKFQoGQkBCkpqY2ePyiRYswd+5c9OnTx1YhEhEROcTJkyfx3nvvmSeTJOty6i62goKCWtef8fT0RH5+fr3H7tq1Cz/++CPS09Mb/Xo6nc7i9kmNRgMAMBgMMBgMjT6PM6iKt6XFTTeH9d12sK7bjobq2sfHB4IgYNeuXfD19UW7du3sGV6L1JTPjVMnSEDt06qLoljvdOtarRZPPfUUli1b1qR+2uXLl2PZsmU1yhMSEuDm5tbo8ziTxMRER4dAdsT6bjtY121HfXV96623AgCOHj1qr3BatLKyskbv69QJkqenJwoKCmqUFxYW1jtAe+XKlZBIJJg1a5a5f1av18NkMqGwsBBubm6Qy+U1jlu6dCkWL15sfq7RaBAQEICYmBio1ermX5AdGQwGJCYmIjo6GjKZzNHhkI2xvtsO1nXb0Zi6NplM+Oqrr/DHH39g5MiRGDp0qJ2jbFmqeoYaw6kTpIiIiBpjjXQ6HTIyMjB//vw6jzt37hzOnz8PX1/fGts8PT3x4Ycf4pFHHqmxTaFQQKFQ1CiXyWQt9hdRS46dmo713XawrtuOhup6ypQp+Oijj/D9998jODgYAQEBdoyuZWnKZ8apB2nHxsbiwIEDyMvLM5ft2LEDOp0OsbGxdR733HPP4dChQxaPcePGITAwEIcOHcKdd95pj/CJiIhsTq1WY/LkyfD29mbSbEVO3YK0YMECvPfee5g8eTJefPFFXL16FYsXL8acOXMsutgefPBBfPbZZ6ioqAAAhIeHIzw83OJccXFxuHTpEkaNGmXPSyAiIrK57t27IzQ0FC4uLo4OpdVw6hYkDw8PHDx4ECqVClOnTsXixYsxa9YsfPLJJxb7GY1GGI1GB0VJRETkeFXJUUlJCTIyMhwcTcvn1C1IABAWFoZ9+/bVu09cXBzi4uIa3IeIiKg1q6iowNq1a1FeXo4FCxbAy8vL0SG1WE7dgkRERESNJ5VKMXToUOj1emzfvp29K83ABImIiKgViYyMRFhYGC5fvoxDhw45OpwWiwkSERFRKyIIAu688064u7vjhx9+QGZmpqNDapGYIBEREbUyKpUKd911F4DK6XH0er1jA2qBnH6QNhERETVdSEgIbr/9dnh7e9e6egTVjwkSERFRK8W5/24eu9iIiIhaOaPRiIMHD1qsTEH1Y4JERETUyqWmpuLo0aO89b8JmCARERG1cj179kT37t1x5coV3vrfSEyQiIiIWjlBEDBp0iTzrf9ZWVmODsnpMUEiIiJqA1QqFSZPngyg8tb/8vJyB0fk3JggERERtRGhoaEYNGgQNBoNfvjhB0eH49R4mz8REVEbEhUVBbVajUGDBjk6FKfGBImIiKgNqVrQlurHLjYiIqI26rfffsPGjRthMpkcHYrTYYJERETUBomiiNOnT+P8+fM4cuSIo8NxOkyQiIiI2iBBEDB58mS4ubnhyJEjuHTpkqNDcipMkIiIiNood3d33HnnnRBFEV9//TV0Op2jQ3IaTJCIiIjasO7du2PAgAEoKCjA3r17HR2O02CCRERE1MbFxMTA29sb6enpKCkpqXffsrIybN++HdFjYuDu2g4SQYJ2bmpMiLkDe/fubTUDvnmbPxERURsnl8sxY8YMuLq6wt3dvc79fvnlF/Tv1xdGk2gukwpSxJQvQfb+05h5ZA78/H2we+8uhIWF2SN0m2ELEhEREcHPzw/t2rUDAFRUVEAURYvtaWlpGDl8FIwmEVl7ApF/JBhZewJRIVbAC10QKU7HLN0qtP8jHIMjhyA9Pd0Rl2E1TJCIiIjI7Nq1a/j4449x4sQJc5nJZMLECXciqHQwAECtkkDt7gK1yjKNcIEUg4yzEVQ6HHeMn9Siu9uYIBEREZGZTCaDRqPBgQMH8OeffwIAEhIScPVyLvqZpjTqHJHGGbh6OReJiYm2DNWmmCARERGRmYeHB2JjY2E0GrF582bk5eXh7TffQahuOIww1HqMHuXQo8z8EGFCmH4UVr69ys7RWw8HaRMREZGF3r1748yZM7j//vvw1FNPmcuTsRMKmQRymQAAkMsEKGQSfG543OJ4qSDFneJLSPxhhT3DtiomSERERFTD2LFjYTAYkbUn0GKskVwmQKmofK5USJB3JAh6w/UB3ZpSEwInZEEKBUq1pXaP21qYIBEREVENSqUSwPUB2XXup5BAqahZrkcZVEqVrcKzOSZIREREVCdNqeWdaDe2IAGAVmeq0YIEABeRjGHDhtsnSBtggkREREQ1yOVyKJUKBE7IsihXyCq71ZQKCbQ6E7xHZkJnsEyipIIU52XHsPyZTXaM2LqYIBEREVENSqUSBQWF0Ov1MJlMiLilB7xze+KMYT/0BhFKBaA3iNAZTJiL1ZDD1Xzsz8J2FHf+HdHR0Q68gubhbf5ERERUK6VSCbVaDQ8PD7z34SpkyH+sdT85XCGHG1wgR7LLN8hyP47de3dBImm5aQZbkIiIiKhB06ZNQ3p6Ol544YUa23JxEZeEX5EuPww/fx+c2Huca7ERERFR6ycIAubNmwegciC2psRoHpC93/Ud+ERpseXbL5F2PrXFJ0cAW5CIiIiokTw9PaFQyCwGbiuVClzLv2qeFqC1YIJEREREjaJUKlFYqMGuXbtQWlqKCRMmoH379q0uOQKYIBEREVETKJVKTJ06FRKJBIIgODocm+EYJCIiImoSFxcXc3KUnZ2NoqIiB0dkfUyQiIiI6KZkZ2fj008/xY4dO2AymRo+oAVhgkREREQ3pUuXLggMDMTFixfx44+1z5HUUjFBIiIiopsiCALuuusuKJVKHDp0CJcvX3Z0SFbDBImIiIhumlqtxqRJk2AymbB9+3bo9XpHh2QVTJCIiIioWXr06IG+ffsiPz8fCQkJjg7HKnibPxERETXbhAkTUF5ejsjISEeHYhVMkIiIiKjZ5HI57rnnHkeHYTXsYiMiIiKrKi4uxoEDByCKoqNDuWlsQSIiIiKr2rNnD1JTU6FUKjFs2DBHh3NT2IJEREREVjVu3DgolUocPHiwxd76zwSJiIiIrKp9+/aYOHFii771nwkSERERWV3Pnj3Nt/7v2bPH0eE0GRMkIiIisokJEybAy8sLKSkpuHTpkqPDaRIO0iYiIiKbkMvlmDZtGvLz89GlSxdHh9MkTJCIiIjIZvz9/eHv7+/oMJrM6bvY0tPTMX78eKhUKvj5+WHRokUoLy+v9xiNRoNXXnkFgwYNgoeHB3x9fTF+/HgkJyfbKWoiIiK6kdFoREJCAr7//ntHh9IoTp0gFRYWYsyYMSguLsb27duxYsUKbNy4EQ8//HC9x/3xxx9Ys2YNoqKisHnzZnz66acwGo0YOnQokyQiIiIHKC8vx+nTp/H999/jjz/+cHQ4DXLqLrY1a9agoKAAKSkp8PHxAQBIpVLMmTMHL7zwAiIiImo9LigoCBkZGXBzczOXRUVFITg4GO+99x4+/fRTu8RPREREldzd3TF58mRs2rQJ27dvxyOPPAJXV1dHh1Unp25Bio+PR1RUlDk5AoBp06ZBoVAgPj6+zuNUKpVFcgQASqUSERERLXbCKiIiopYuLCwMgwYNgkajwa5du5x6KRKnTpBSU1NrtBIpFAqEhIQgNTW1SecqLS3FqVOn6mx1IiIiItuLiopCx44dkZqaip9//tnR4dTJqbvYCgoK4OHhUaPc09MT+fn5TTrXP//5T5SVleGJJ56ocx+dTgedTmd+rtFoAAAGgwEGg6FJr+doVfG2tLjp5rC+2w7WddvRmut68uTJiIuLw2+//YbevXtDEAS7vG5T3kunTpAA1PqmiaLYpDfzyy+/xMqVK7F69WqEhobWud/y5cuxbNmyGuUJCQk1uuxaisTEREeHQHbE+m47WNdtR2ut66oeHXvOsl1WVtbofZ06QfL09ERBQUGN8sLCwkZ3lSUmJmLevHlYsmQJHnvssXr3Xbp0KRYvXmx+rtFoEBAQgJiYGKjV6qYF72AGgwGJiYmIjo6GTCZzdDhkY6zvtoN13Xa0pbouLy+3y4Dtqp6hxnDqBCkiIqLGWCOdToeMjAzMnz+/weN/+uknTJ06FdOnT8cbb7zR4P4KhQIKhaJGuUwma7E/nC05dmo61nfbwbpuO1p7XaelpeHrr7/GpEmT0KtXL5u+VlPeR6cepB0bG4sDBw4gLy/PXLZjxw7odDrExsbWe2xqaipiY2MxbNgwfPrpp3br3yQiIqLGa9euHSoqKrBr164mjy+2JadOkBYsWAAPDw9MnjwZ+/btw4YNG7Bw4ULMmTPHoovtwQcfhFR6vTHs6tWrGDduHGQyGZYsWYKff/4ZJ06cwIkTJ3Dq1ClHXAoRERHVwt/fH9HR0dDr9di+fTuMRqOjQwLg5F1sHh4eOHjwIBYuXIipU6fCzc0Ns2bNqtFdZjQaLd7Qs2fPIjs7G0Dl7YQ36tatG7KysmweOxERETXOoEGDkJWVhbS0NOzfvx/jxo1zdEjO3YIEVE4qtW/fPpSWluLatWtYtWpVjYFccXFxFpNNjRo1CqIo1vpgckRERORcBEHA5MmToVarceLECaSlpTk6JOdPkIiIiKj1c3V1xbRp0+Du7m4xbMZRHB8BEREREYCuXbti0aJFTpEgsQWJiIiInIYzJEcAEyQiIiKiGpggEREREVXDBImIiIioGiZIRERERNUwQSIiIiKqhgkSERERUTVMkIiIiIiqYYJEREREVA0TJCIiIqJqmCARERERVcMEiYiIiKga51jwxEmJoggA0Gg0Do6k6QwGA8rKyqDRaCCTyRwdDtkY67vtYF23Haxr66v6Pq/6fq8PE6R6FBcXAwACAgIcHAkRERFZS3FxMdq3b1/vPoLYmDSqjTKZTLh8+TLatWsHQRDq3TcyMhJJSUkNnrOh/erb3pRtGo0GAQEByM7OhlqtbjAue2ns+2TP8zb1WHvUdX3baytvS/Xd3HM6Y32zrm1z3pZU17Vtc9a6BlruZ1sURRQXF8Pf3x8SSf2jjNiCVA+JRIIuXbo0al8XF5dG/QA3tF99229mm1qtdqoPVmPfJ3uet6nH2qOu69te33Ftob6be05nrG/WtW3O25Lqur5tzlbXQMv+bDfUclSFg7St5PHHH7fKfvVtv9ltzsRWcTbnvE091h51Xd/2llLXgG1ibe45nbG+Wde2OW9LquumvL4zaA2f7Yawi62V0mg0aN++PYqKipzuLw+yPtZ328G6bjtY147FFqRWSqFQ4OWXX4ZCoXB0KGQHrO+2g3XddrCuHYstSERERETVsAWJiIiIqBomSERERETVMEEiIiIiqoYJEtXw0EMPQRAEVFRUODoUspGJEyeiT58+6Nu3L8aNG4fs7GxHh0Q2kpeXhwkTJiA8PBy33norHnroIeh0OkeHRTby4IMPonPnzvwdbgVMkMjCgQMH+KFqAzZu3IjTp08jJSUFd9xxB/7xj384OiSyEUEQsHTpUpw7dw6nT59GaWkpVq1a5eiwyEbmzp2L5ORkR4fRKjBBcmLnz5/HI488gr59+0IqlaJXr1617peeno7x48dDpVLBz88PixYtQnl5eZNfr7S0FM8//zzefvvt5oZOTWTvur5xJtmWuBhzS2fP+vby8sLIkSMBVK4OcNttt+HixYvNvgZqHHt/tm+//XZ06NChuWETuNSIUztz5gx2796NQYMGwWQywWQy1dinsLAQY8aMQbdu3bB9+3ZcvXoVixcvRl5eHr744osmvd7SpUuxaNEieHt7W+sSqJHsXdcAMGfOHBw6dAienp7Yv3+/NS6DGskR9Q0AWq0WcXFxeOutt5p7CdRIjqprsgKRnJbRaDT///777xd79uxZY5/XX39ddHNzE69du2Yu27hxowhAPHv2rLls2LBhYrdu3Wo8JkyYIIqiKP7www9ibGyseX8AosFgsMVlUS3sWdc3MplM4htvvCE++uijVr4iqo8j6ttoNIozZswQFy1aZP0Lojo56rPN3+HNxxYkJ9bQSsMAEB8fj6ioKPj4+JjLpk2bhvnz5yM+Ph4REREAgGPHjtV7niNHjuDUqVMIDAw0l4WGhuLYsWONXrCXbp496/pGgiDgb3/7G7p06YIPPvig6YHTTXFEfT/++OOQyWR49913by5ouimO+mxT83EMUguXmppq/vBUUSgUCAkJQWpqaqPP89xzz+Hy5cvIyspCVlYWgMq+cyZHzsNadV1SUoJLly6Zn2/durXOcRHkONaqbwB49tlncenSJcTFxUEQBGuGSVZgzbom62ELUgtXUFAADw+PGuWenp7Iz8+3f0BkM9aq69LSUkydOhXl5eUQBAEBAQEc5+CErFXfZ86cwVtvvYXw8HDcdtttAIDo6GiOQ3Ii1vw9ft999+HQoUMAgMDAQIwYMQKbNm2yRphtDhOkVqC2vwhFUWzWX4oil+hzStao6w4dOuCnn36yZlhkI9ao7549e/Lz3AJY6/f4hg0brBVSm8cuthbO09MTBQUFNcoLCwvh6enpgIjIVljXbQvru+1gXTsnJkgtXERERI0+ap1Oh4yMjBp92tSysa7bFtZ328G6dk5MkFq42NhYHDhwAHl5eeayHTt2QKfTITY21oGRkbWxrtsW1nfbwbp2ToLIzmmnVVZWhvj4eADA6tWrkZGRgXfeeQdA5Wypvr6+KCwsRK9evRAYGIgXX3zRPMHYuHHjOPC2BWFdty2s77aDdd2COW4KJmpIZmamCKDWx6FDh8z7paWliTExMaKbm5vo4+MjLly4UCwrK3Nc4NRkrOu2hfXddrCuWy62IBERERFVwzFIRERERNUwQSIiIiKqhgkSERERUTVMkIiIiIiqYYJEREREVA0TJCIiIqJqmCARERERVcMEiYiIiKgaJkhERERE1TBBIiIiIqqGCRIRtWiHDx+GIAgQBAFPPPFErftcvXoVcrkcgiBg1KhRFtvi4+MRExODLl26QKFQoFOnThg6dCieffZZ5Obm1vo6dT2IqPWQOjoAIiJrUCqV+PLLL/H2229DoVBYbNuwYQNEUYRUavkr7/nnn8fy5cvRt29fPPbYY+jQoQMuX76MU6dOYdWqVZgxYwZ8fHwsjpk5cyYmTpxo8+shIsdigkRErcKUKVOwadMmfPvtt5gxY4bFtk8//RSxsbE4cOCAuezatWt48803MWjQIBw7dqxG8lRUVAQXF5car9O3b1/ce++9trkIInIa7GIjolahd+/e6N+/Pz799FOL8p9++glnzpzBvHnzLMozMjJgNBoxfPjwGskRALRv3x7u7u42jZmInBcTJCJqNebNm4eEhARcunTJXLZ+/Xr4+fnV6BYLDg4GAHz33Xe4fPlyo1+jrKwMubm5NR4ajcY6F0FEToEJEhG1GrNnz4ZMJsPnn38OACgvL8dXX32F++67r0YrkZ+fH5544gmkpaUhKCgII0eOxLPPPovt27ejsLCwztd49dVX4evrW+MxdepUW14aEdkZxyARUavh5eWFyZMnIy4uDs8//zy+/vprFBUVYf78+bXuv2rVKkRGRmLdunU4ceIEjh49CgBQKBRYtGgRXnvttRrjkB588EHcc889Nc7l7e1t/QsiIodhgkRErcq8efOwZcsWHDt2DOvXr8fAgQPRo0ePWvcVBAFz587F3LlzodPpcObMGezbtw/vvvsu3nzzTXh4eGDp0qUWx4SGhiIqKsoel0JEDsQuNiJqVarmNFq2bBkOHTpUZ+tRdQqFAv3798fSpUtx9OhRCIKAdevW2ThaInJWTJCIqFWRSCSYO3cu9u/fD6VSWWt3WEO6d+8OT09P5OTk2CBCImoJ2MVGRK3OggULIJPJEBwcjPbt29e6z59//okrV66gX79+NbYdPXoU+fn56N+/v61DJSInxQSJiFqdrl274pVXXql3n0uXLiEyMhKRkZGIjo5GUFAQ9Ho9Tp8+jY0bN0Imk+G1116rcVxKSgq++OKLWs955513Qq1WW+MSiMjBmCARUZsUHh6O1atXIzExEV999RX++usvGAwGdOrUCXfddReeeeaZWluXNm/ejM2bN9d6ztTUVCZIRK2EIIqi6OggiIiIiJwJB2kTERERVcMEiYiIiKgaJkhERERE1TBBIiIiIqqGCRIRERFRNUyQiIiIiKphgkRERERUDRMkIiIiomqYIBERERFVwwSJiIiIqBomSERERETVMEEiIiIiqoYJEhEREVE1/w/oGIrza2vLXAAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 600x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "mpl.rcParams['axes.grid.which'] = 'major'\n",
    "\n",
    "plt.figure(figsize=(6, 4))\n",
    "\n",
    "x = np.zeros(len(bit_levels))\n",
    "y = np.zeros((len(bit_levels), 2))\n",
    "\n",
    "outlier_ratio_to_plot = [0.0, 0.05]\n",
    "\n",
    "colors = plt.cm.plasma(np.linspace(0.2, 0.9, len(outlier_ratio_levels)))\n",
    "markers = ['o', 's', 'x', 'P', 'X', 'H']\n",
    "\n",
    "for id_outl, outliers_ratio in enumerate(outlier_ratio_levels):\n",
    "    if outliers_ratio not in outlier_ratio_to_plot:\n",
    "        continue\n",
    "    for id_b, bits in enumerate(bit_levels):\n",
    "        if rho[outliers_ratio][id_b] > 0.0:\n",
    "            plt.scatter(mse_tails(bits, outliers_ratio), rho[outliers_ratio][id_b], \n",
    "                        color=colors[id_outl], marker=markers[id_outl], s=100,\n",
    "                        linewidths=0.8, edgecolors='black',)\n",
    "\n",
    "    # for id_b, bits in enumerate(bit_levels):\n",
    "    #     if y[id_b][1] != float('inf'):\n",
    "    #         plt.errorbar(x[id_b], y[id_b][0], yerr=y[id_b][1],)\n",
    "    #     plt.scatter(x[id_b], y[id_b][0],\n",
    "    #                 color=colors[id_b], label=f\"{bits}\", zorder=2,\n",
    "    #                 edgecolor='black', s=80, linewidths=0.6)\n",
    "\n",
    "handles = []\n",
    "handles.append(mpatches.Patch(color='none', label='Outliers:'))\n",
    "\n",
    "for id_outl, outliers_ratio in enumerate(outlier_ratio_levels):\n",
    "    if outliers_ratio not in outlier_ratio_to_plot:\n",
    "        continue\n",
    "    handles.append(\n",
    "        mlines.Line2D([], [], color=colors[id_outl], marker=markers[id_outl], linestyle='None',\n",
    "                        markersize=9, markeredgewidth=0.8,markeredgecolor='black', label=f\"{outliers_ratio*100}%\")\n",
    "    )\n",
    "leg = plt.legend(handles=handles,  ncol=1)\n",
    "\n",
    "\n",
    "x = np.empty(len(bit_levels))\n",
    "y = np.empty(len(bit_levels))\n",
    "for id_b, b in enumerate(bit_levels):\n",
    "    x[id_b] = mse_tails(b, 0.0)\n",
    "    y[id_b] = rho[0.0][id_b]\n",
    "\n",
    "param, err = curve_fit(tanh_law, x, y)\n",
    "print(param, np.sqrt(np.diag(err)))\n",
    "\n",
    "x_support = np.logspace(-4.2, -0.5, 100)\n",
    "plt.plot(x_support, tanh_law(x_support, *param), color='gray', label=\"tanh fit\", linestyle='--', linewidth=1.3, zorder=0)\n",
    "\n",
    "plt.xscale(\"log\")\n",
    "plt.xlabel(\"MSE\")\n",
    "plt.ylabel(r\"$\\rho(R)$\")\n",
    "# plt.ylim(top=1.01)\n",
    "# plt.legend(title=\"Outlier ratio:\",)\n",
    "plt.xticks([1e-4, 1e-3, 1e-2, 1e-1,])\n",
    "plt.grid(zorder=0)\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"../plots/outliers.pdf\", bbox_inches='tight')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "llm-env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

